A differential representation for holographic correlators

We present a differential representation for holographic four-point correlators. In this representation, the correlators are given by acting differential operators on certain seed functions. The number of these functions is much smaller than what is normally seen in known examples of holographic correlators, and all of them have simple Mellin amplitudes. This representation establishes a direct connection between correlators in position space and their Mellin space counterpart. The existence of this representation also imposes non-trivial constraints on the structure of holographic correlators. We illustrate these ideas by correlators in ${\rm AdS}_5 \times {\rm S}^5$ and ${\rm AdS}_5 \times {\rm S}^3$.

==> anc/seed_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    118378,       3370]
NotebookOptionsPosition[    117121,       3345]
NotebookOutlinePosition[    117520,       3361]
CellTagsIndexPosition[    117477,       3358]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Seed functions in terms of MPLs", "Section",
 Editable->False,
 CellChangeTimes->{{3.919499314681616*^9, 
  3.919499337240406*^9}},ExpressionUUID->"bf1f8ff1-cba8-40ab-bb87-\
f2b9842f3408"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "file"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "denote", " ", "w"}], "=", 
    RowBox[{
     RowBox[{"Conjugate", "[", "z", "]"}], "."}]}]}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.919499342963353*^9, 
  3.919499396689766*^9}},ExpressionUUID->"60dd6453-cd20-4285-9ec9-\
9b0d58ee53db"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W2", "[", 
    RowBox[{"z", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "z"}], "]"}]}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}]}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "z"}], "]"}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.919498986014921*^9, 
  3.919498994582942*^9}},ExpressionUUID->"27cfb331-c3c0-4c71-a78c-\
038453f778ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W3", "[", 
    RowBox[{"z", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "0", ",", "z"}], "]"}]}]}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.919499022726927*^9, 3.919499030430372*^9}, {
  3.9194990688729258`*^9, 
  3.9194990694645567`*^9}},ExpressionUUID->"e9b10981-16ef-48a9-81fe-\
5ba329db988c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W4", "[", 
    RowBox[{"z", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9194990893042383`*^9, 
  3.919499092286894*^9}},ExpressionUUID->"6a36bc9d-eea7-4e6d-9630-\
58ebdb50b745"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W41", "[", 
    RowBox[{"z", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.919499115849308*^9, 
  3.919499119231782*^9}},ExpressionUUID->"eeabf1ed-eda7-4b6b-a377-\
b46ca46c83e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W42", "[", 
    RowBox[{"z", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "w", ",", "z"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "w", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "w", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "w", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "w", ",", "0", ",", "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "w", ",", "1", ",", "0", ",", "z"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "w", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "w", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9194991361365023`*^9, 
  3.919499138752182*^9}},ExpressionUUID->"2688b12a-7f0c-4c57-b434-\
ce8527045bd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W61", "[", 
    RowBox[{"z", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}]}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "w"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "w"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}],
     "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.919499193731894*^9, 
  3.91949919881712*^9}},ExpressionUUID->"52f6923d-e07e-4f31-9ce6-\
2ccd06244720"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W62", "[", 
    RowBox[{"z", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}],
     "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}],
     "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}],
     "-", 
    RowBox[{"6", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"G", "[", 
      RowBox[{"w", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"15", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"15", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.919499224185454*^9, 
  3.919499227121702*^9}},ExpressionUUID->"b5c5d012-66d6-4412-97d6-\
505722cb083d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W8", "[", 
    RowBox[{"z", ",", "w"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "w"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "w"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "w"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "w"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "w"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "z"}], "]"}], "+", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "w"}], "]"}], "-", 
    RowBox[{"G", "[", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
      "1", ",", "z"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "w"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "w"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.919499285672484*^9, 
  3.9194992863263807`*^9}},ExpressionUUID->"e999b577-92f6-4731-99de-\
dff483f01b7d"]
}, Open  ]]
},
WindowSize->{1046.25, 634.5},
WindowMargins->{{Automatic, 273.75}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7151bce2-73d1-487c-871b-14e990dde425"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 194, 4, 68, "Section",ExpressionUUID->"bf1f8ff1-cba8-40ab-bb87-f2b9842f3408"],
Cell[777, 28, 398, 11, 29, "Input",ExpressionUUID->"60dd6453-cd20-4285-9ec9-9b0d58ee53db"],
Cell[1178, 41, 899, 28, 29, "Input",ExpressionUUID->"27cfb331-c3c0-4c71-a78c-038453f778ef"],
Cell[2080, 71, 3212, 93, 92, "Input",ExpressionUUID->"e9b10981-16ef-48a9-81fe-5ba329db988c"],
Cell[5295, 166, 5915, 162, 174, "Input",ExpressionUUID->"6a36bc9d-eea7-4e6d-9630-58ebdb50b745"],
Cell[11213, 330, 5899, 165, 187, "Input",ExpressionUUID->"eeabf1ed-eda7-4b6b-a377-b46ca46c83e2"],
Cell[17115, 497, 9681, 269, 311, "Input",ExpressionUUID->"2688b12a-7f0c-4c57-b434-ce8527045bd8"],
Cell[26799, 768, 10705, 306, 319, "Input",ExpressionUUID->"52f6923d-e07e-4f31-9ce6-2ccd06244720"],
Cell[37507, 1076, 13531, 383, 401, "Input",ExpressionUUID->"b5c5d012-66d6-4412-97d6-505722cb083d"],
Cell[51041, 1461, 66064, 1881, 2072, "Input",ExpressionUUID->"e999b577-92f6-4731-99de-dff483f01b7d"]
}, Open  ]]
}
]
*)


